Construction of Polar Codes with Sublinear Complexity

Consider the problem of constructing a polar code of block length $N$ for the transmission over a given channel $W$. Typically this requires to compute the reliability of all the $N$ synthetic channels and then to include those that are sufficiently reliable. However, we know from [1], [2] that there is a partial order among the synthetic channels. Hence, it is natural to ask whether we can exploit it to reduce the computational burden of the construction problem. We show that, if we take advantage of the partial order [1], [2], we can construct a polar code by computing the reliability of roughly a fraction $1/\log^{3/2} N$ of the synthetic channels. In particular, we prove that $N/\log^{3/2} N$ is a lower bound on the number of synthetic channels to be considered and such a bound is tight up to a multiplicative factor $\log\log N$. This set of roughly $N/\log^{3/2} N$ synthetic channels is universal, in the sense that it allows one to construct polar codes for any $W$, and it can be identified by solving a maximum matching problem on a bipartite graph. Our proof technique consists of reducing the construction problem to the problem of computing the maximum cardinality of an antichain for a suitable partially ordered set. As such, this method is general and it can be used to further improve the complexity of the construction problem in case a new partial order on the synthetic channels of polar codes is discovered.

==> new_order.m <==
clear;
close all;
clc;

delta = 0.001;
eps = 0 : delta : 1;

f1 = eps.^2;
f2 = 2*f1-f1.^2;
f3 = 2*f2-f2.^2;
f4 = f3.^2;
f4plus = f4.^2;
f4minus = 2*f4-f4.^2;

g1 = 2*eps-eps.^2;
g2 = g1.^2;
g3 = g2.^2;
g4 = 2*g3-g3.^2;
g4plus = g4.^2;
g4minus = 2*g4-g4.^2;

figure;
plot(eps, f4, 'k');
hold on;
plot(eps, g4, 'b');
legend('1001', '0110');

figure;
plot(eps, f4plus, 'k');
hold on;
plot(eps, g4plus, 'b');
legend('11001', '10110');

figure;
plot(eps, f4minus, 'k');
hold on;
plot(eps, g4minus, 'b');
legend('01001', '00110');

